Laser-Tracker-Assisted Camera-to-Robot Calibration for Mobile Robots

We present a laser-tracker-assisted hand-eye calibration method for camera-equipped mobile robots. The method combines laser-tracker-based 3D metrology with camera-based 2D observations. Building on our previous laser-tracker-assisted camera-to-robot calibration method for ground-observing mobile robots, we present a generalized formulation for calibrating the camera pose in the coordinate system of tracker-localized mobile robots. The new approach relaxes assumptions of our previous method on robot and camera configuration by chaining multiple calibration targets resulting in a more general approach supporting various camera-equipped mobile robot systems.

==> compile.sh <==
#!/bin/sh

rm -f bu*.aux
rm -f bu*.bbl
rm -f bu*.blg

pdflatex main.tex || exit $?
bibtex bu1 || exit $?
pdflatex main.tex || exit $?
pdflatex main.tex || exit $?

